Structure-Preserving Reconstruction of Convex Lipschitz Functionals on Hilbert Spaces from Finite Samples

Convex functionals are ubiquitous in applied analysis, appearing as value functions, risk measures, super-hedging prices, and loss functionals in machine learning. In many applications, however, the functional is only observed through finitely many exact pointwise evaluations. We ask whether a convex functional on a separable Hilbert space $H$ can be reconstructed, up to arbitrary uniform accuracy, by an explicit formula which preserves convexity and Lipschitz regularity and is finitely computable. We answer this affirmatively. For every compact convex $C\subseteq H$, every $L$-Lipschitz convex functional $\rho:C\to\mathbb{R}$, and every $\varepsilon>0$, we construct an explicit finite-sample reconstruction which is convex, $L$-Lipschitz, and uniformly $\varepsilon$-accurate on $C$. The construction uses only finitely many linear measurements $\langle b,\cdot\rangle_H$, with $b$ lying in a finite-dimensional subspace of $H$, and is exactly implementable by a $\operatorname{ReLU}$-MLP. Building on this, we introduce convex neural functionals (CNFs), a structured trainable architecture class containing our reconstruction, whose every admissible parameter configuration is automatically convex and Lipschitz, providing a principled foundation for learning convex functionals from finite data.

==> Code/Validation_-_CNFs.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "2f50952f",
   "metadata": {},
   "source": [
    "# Validation\n",
    "---"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9c2ff908",
   "metadata": {},
   "source": [
    "## Package(s)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "177b0132",
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import pandas as pd\n",
    "from pathlib import Path\n",
    "\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d4bcebc4",
   "metadata": {},
   "source": [
    "## Helper Function(s)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "cdc890a7",
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_partitions(pre_dim: int, pooled_dim: int):\n",
    "    \"\"\"Partition [pre_dim] into pooled_dim non-empty contiguous blocks.\"\"\"\n",
    "    assert pre_dim >= pooled_dim\n",
    "    base = pre_dim // pooled_dim\n",
    "    rem = pre_dim % pooled_dim\n",
    "\n",
    "    parts = []\n",
    "    start = 0\n",
    "    for k in range(pooled_dim):\n",
    "        size = base + (1 if k < rem else 0)\n",
    "        parts.append(torch.arange(start, start + size, dtype=torch.long))\n",
    "        start += size\n",
    "    return parts\n",
    "\n",
    "\n",
    "class NonnegativeLinear(nn.Module):\n",
    "    \"\"\"Linear layer with entrywise nonnegative weights via softplus.\"\"\"\n",
    "    def __init__(self, in_features: int, out_features: int, bias: bool = True):\n",
    "        super().__init__()\n",
    "        self.raw_weight = nn.Parameter(\n",
    "            torch.empty(out_features, in_features).normal_(mean=-2.0, std=0.25)\n",
    "        )\n",
    "        self.bias = nn.Parameter(torch.zeros(out_features)) if bias else None\n",
    "\n",
    "    @property\n",
    "    def weight(self):\n",
    "        return F.softplus(self.raw_weight)\n",
    "\n",
    "    def forward(self, x):\n",
    "        return F.linear(x, self.weight, self.bias)\n",
    "\n",
    "\n",
    "class GatedPReLU(nn.Module):\n",
    "    r\"\"\"\n",
    "    PReLU_alpha(u) = ReLU(u) - alpha ReLU(-u),\n",
    "    where alpha in [0,1].\n",
    "    \"\"\"\n",
    "    def __init__(self, dim: int, init_alpha: float = 0.0):\n",
    "        super().__init__()\n",
    "        init_alpha = min(max(init_alpha, 1e-4), 1.0 - 1e-4)\n",
    "        raw = math.log(init_alpha / (1.0 - init_alpha))\n",
    "        self.raw_alpha = nn.Parameter(torch.full((dim,), raw))\n",
    "\n",
    "    @property\n",
    "    def alpha(self):\n",
    "        return torch.sigmoid(self.raw_alpha)\n",
    "\n",
    "    def forward(self, x):\n",
    "        return F.relu(x) - self.alpha * F.relu(-x)\n",
    "\n",
    "\n",
    "class MaxPoolPartition(nn.Module):\n",
    "    \"\"\"Blockwise max-pooling according to a fixed partition.\"\"\"\n",
    "    def __init__(self, pre_dim: int, pooled_dim: int):\n",
    "        super().__init__()\n",
    "        parts = make_partitions(pre_dim, pooled_dim)\n",
    "        self.num_parts = len(parts)\n",
    "        for k, idx in enumerate(parts):\n",
    "            self.register_buffer(f\"idx_{k}\", idx)\n",
    "\n",
    "    def forward(self, z):\n",
    "        pooled = []\n",
    "        for k in range(self.num_parts):\n",
    "            idx = getattr(self, f\"idx_{k}\")\n",
    "            pooled.append(z.index_select(dim=1, index=idx).max(dim=1).values)\n",
    "        return torch.stack(pooled, dim=1)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "42c97f41",
   "metadata": {},
   "source": [
    "## Models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "fe1d7d93",
   "metadata": {},
   "outputs": [],
   "source": [
    "class CNFLayer(nn.Module):\n",
    "    r\"\"\"\n",
    "    x^{ell+1}\n",
    "      = max_{Pi^{ell}} PReLU_alpha^{bullet}(A^{ell} x^{ell} + b^{ell})\n",
    "    with A^{ell} >= 0 and alpha in [0,1].\n",
    "    \"\"\"\n",
    "    def __init__(self, in_dim: int, pooled_dim: int, expansion: int = 2, init_alpha: float = 0.0):\n",
    "        super().__init__()\n",
    "        pre_dim = expansion * pooled_dim\n",
    "        assert pre_dim >= pooled_dim\n",
    "\n",
    "        self.linear = NonnegativeLinear(in_dim, pre_dim, bias=True)\n",
    "        self.act = GatedPReLU(pre_dim, init_alpha=init_alpha)\n",
    "        self.pool = MaxPoolPartition(pre_dim, pooled_dim)\n",
    "\n",
    "    def forward(self, x):\n",
    "        z = self.linear(x)\n",
    "        z = self.act(z)\n",
    "        z = self.pool(z)\n",
    "        return z\n",
    "\n",
    "\n",
    "class CNF(nn.Module):\n",
    "    r\"\"\"\n",
    "    Finite-dimensional implementation of the CNF definition over H = R^input_dim.\n",
    "\n",
    "    Input layer:\n",
    "        x^(0)_m = <p_m, x> + constant_shift.\n",
    "\n",
    "    Hidden layers:\n",
    "        nonnegative affine -> gated PReLU -> max-pooling.\n",
    "\n",
    "    Final layer:\n",
    "        nonnegative affine to R.\n",
    "    \"\"\"\n",
    "    def __init__(\n",
    "        self,\n",
    "        input_dim: int,\n",
    "        M: int,\n",
    "        pooled_dims=(64, 32),\n",
    "        expansion: int = 2,\n",
    "        init_alpha: float = 0.0,\n",
    "    ):\n",
    "        super().__init__()\n",
    "        self.input_dim = input_dim\n",
    "        self.M = M\n",
    "\n",
    "        # Trainable measurement vectors p_1,...,p_M in R^input_dim.\n",
    "        self.p = nn.Parameter(torch.randn(M, input_dim) / math.sqrt(input_dim))\n",
    "\n",
    "        # This scalar represents the Psi_N(...) constant in the definition.\n",
    "        self.constant_shift = nn.Parameter(torch.tensor(0.0))\n",
    "\n",
    "        dims = [M] + list(pooled_dims)\n",
    "        self.layers = nn.ModuleList([\n",
    "            CNFLayer(dims[i], dims[i + 1], expansion=expansion, init_alpha=init_alpha)\n",
    "            for i in range(len(dims) - 1)\n",
    "        ])\n",
    "\n",
    "        self.final = NonnegativeLinear(dims[-1], 1, bias=True)\n",
    "\n",
    "    def forward(self, x):\n",
    "        x0 = x @ self.p.T + self.constant_shift\n",
    "        z = x0\n",
    "        for layer in self.layers:\n",
    "            z = layer(z)\n",
    "        return self.final(z).squeeze(-1)\n",
    "\n",
    "\n",
    "# ------------------------------------------------------------\n",
    "# Random convex target: larger positive-weight ReLU MLP\n",
    "# ------------------------------------------------------------\n",
    "\n",
    "class RandomConvexReLUTarget(nn.Module):\n",
    "    r\"\"\"\n",
    "    A random convex ReLU MLP.\n",
    "\n",
    "    First layer has arbitrary affine responses:\n",
    "        ReLU(W_0 x + b_0), convex coordinatewise because ReLU o affine is convex.\n",
    "\n",
    "    Subsequent layers use nonnegative weights:\n",
    "        ReLU(W_l z + b_l), W_l >= 0.\n",
    "\n",
    "    Final layer is a nonnegative linear combination.\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim: int, hidden=(128, 128), seed: int = 123):\n",
    "        super().__init__()\n",
    "        torch.manual_seed(seed)\n",
    "\n",
    "        dims = [input_dim] + list(hidden)\n",
    "\n",
    "        self.W = nn.ParameterList()\n",
    "        self.b = nn.ParameterList()\n",
    "\n",
    "        # First layer: arbitrary weights.\n",
    "        W0 = torch.randn(dims[1], dims[0]) / math.sqrt(dims[0])\n",
    "        b0 = torch.randn(dims[1]) * 0.2\n",
    "        self.W.append(nn.Parameter(W0, requires_grad=False))\n",
    "        self.b.append(nn.Parameter(b0, requires_grad=False))\n",
    "\n",
    "        # Hidden layers: nonnegative weights.\n",
    "        for i in range(1, len(dims) - 1):\n",
    "            Wi = torch.rand(dims[i + 1], dims[i]) / math.sqrt(dims[i])\n",
    "            bi = torch.randn(dims[i + 1]) * 0.2\n",
    "            self.W.append(nn.Parameter(Wi, requires_grad=False))\n",
    "            self.b.append(nn.Parameter(bi, requires_grad=False))\n",
    "\n",
    "        # Final layer: nonnegative row vector.\n",
    "        Wout = torch.rand(1, dims[-1]) / math.sqrt(dims[-1])\n",
    "        bout = torch.randn(1) * 0.2\n",
    "        self.Wout = nn.Parameter(Wout, requires_grad=False)\n",
    "        self.bout = nn.Parameter(bout, requires_grad=False)\n",
    "\n",
    "    def forward(self, x):\n",
    "        z = F.relu(F.linear(x, self.W[0], self.b[0]))\n",
    "        for W, b in zip(self.W[1:], self.b[1:]):\n",
    "            z = F.relu(F.linear(z, W, b))\n",
    "        return F.linear(z, self.Wout, self.bout).squeeze(-1)\n",
    "\n",
    "\n",
    "# ------------------------------------------------------------\n",
    "# Convexity sanity check\n",
    "# ------------------------------------------------------------\n",
    "\n",
    "@torch.no_grad()\n",
    "def max_jensen_violation(model, input_dim: int, n_tests: int = 4096, radius: float = 2.0):\n",
    "    x = radius * (2 * torch.rand(n_tests, input_dim) - 1)\n",
    "    y = radius * (2 * torch.rand(n_tests, input_dim) - 1)\n",
    "    t = torch.rand(n_tests, 1)\n",
    "\n",
    "    lhs = model(t * x + (1 - t) * y)\n",
    "    rhs = t.squeeze(-1) * model(x) + (1 - t.squeeze(-1)) * model(y)\n",
    "\n",
    "    return (lhs - rhs).max().item()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bd3423e1",
   "metadata": {},
   "source": [
    "# Run Experiments"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "68f0e2ba",
   "metadata": {},
   "source": [
    "## Visual Experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "1febc98f",
   "metadata": {},
   "outputs": [],
   "source": [
    "d_in = 1\n",
    "MLP_width = int(500)\n",
    "ratio_param = .2\n",
    "CFN_width = 2 * int(round(MLP_width * ratio_param))\n",
    "N_train = 1000\n",
    "N_test = 200\n",
    "\n",
    "GD_iterations = 200"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "11618b6c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Random convex ReLU MLP target parameters: 252,001\n",
      "CNF trainable parameters:                 81,402\n",
      "CNF / target parameter ratio:             0.323\n",
      "step=   0 | train_mse=5.6639e+03 | test_mse=4.7495e+03 | max_jensen_violation=7.6294e-05\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 700x425 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved figure to: cnf_fit_random_convex_target.pdf\n",
      "Target Jensen violation: 7.62939453125e-06\n",
      "CNF Jensen violation:    2.288818359375e-05\n"
     ]
    }
   ],
   "source": [
    "# ------------------------------------------------------------\n",
    "# Toy experiment\n",
    "# ------------------------------------------------------------\n",
    "\n",
    "def count_params(model):\n",
    "    return sum(p.numel() for p in model.parameters())\n",
    "\n",
    "\n",
    "def main():\n",
    "    torch.manual_seed(0)\n",
    "\n",
    "    # clean white minimal style\n",
    "    sns.set_theme(\n",
    "        style=\"white\",\n",
    "        context=\"paper\",\n",
    "        font_scale=1.1,\n",
    "    )\n",
    "\n",
    "    input_dim = d_in\n",
    "    n_train = N_train\n",
    "    n_test = N_test\n",
    "\n",
    "    target = RandomConvexReLUTarget(input_dim=input_dim, hidden=(MLP_width, MLP_width), seed=2026)\n",
    "    model = CNF(\n",
    "        input_dim=input_dim,\n",
    "        M=CFN_width // 2,\n",
    "        pooled_dims=(CFN_width, CFN_width // 2),\n",
    "        expansion=2,\n",
    "        init_alpha=0.0,\n",
    "    )\n",
    "\n",
    "    target_params = count_params(target)\n",
    "    model_params = count_params(model)\n",
    "\n",
    "    print(f\"Random convex ReLU MLP target parameters: {target_params:,}\")\n",
    "    print(f\"CNF trainable parameters:                 {model_params:,}\")\n",
    "    print(f\"CNF / target parameter ratio:             {model_params / target_params:.3f}\")\n",
    "\n",
    "    x_train = 4 * torch.rand(n_train, input_dim) - 2\n",
    "    y_train = target(x_train).detach()\n",
    "\n",
    "    x_test = torch.linspace(-2, 2, n_test).reshape(-1, 1)\n",
    "    y_test = target(x_test).detach()\n",
    "\n",
    "    opt = torch.optim.Adam(model.parameters(), lr=1e-3, weight_decay=1e-6)\n",
    "\n",
    "    for step in range(GD_iterations):\n",
    "        pred = model(x_train)\n",
    "        loss = F.mse_loss(pred, y_train)\n",
    "\n",
    "        opt.zero_grad()\n",
    "        loss.backward()\n",
    "        opt.step()\n",
    "\n",
    "        if step % 500 == 0:\n",
    "            with torch.no_grad():\n",
    "                test_loss = F.mse_loss(model(x_test), y_test).item()\n",
    "                viol = max_jensen_violation(model, input_dim)\n",
    "            print(\n",
    "                f\"step={step:4d} | train_mse={loss.item():.4e} \"\n",
    "                f\"| test_mse={test_loss:.4e} | max_jensen_violation={viol:.4e}\"\n",
    "            )\n",
    "\n",
    "    with torch.no_grad():\n",
    "        y_hat = model(x_test)\n",
    "\n",
    "    fig, ax = plt.subplots(figsize=(7, 4.25))\n",
    "\n",
    "    sns.lineplot(\n",
    "        x=x_test.squeeze().numpy(),\n",
    "        y=y_test.numpy(),\n",
    "        ax=ax,\n",
    "        linewidth=2.2,\n",
    "        label=\"random convex ReLU target\",\n",
    "    )\n",
    "    sns.lineplot(\n",
    "        x=x_test.squeeze().numpy(),\n",
    "        y=y_hat.numpy(),\n",
    "        ax=ax,\n",
    "        linewidth=2.2,\n",
    "        linestyle=\"--\",\n",
    "        label=\"trained CNF\",\n",
    "    )\n",
    "    sns.scatterplot(\n",
    "        x=x_train[:150].squeeze().numpy(),\n",
    "        y=y_train[:150].numpy(),\n",
    "        ax=ax,\n",
    "        s=22,\n",
    "        alpha=0.35,\n",
    "        edgecolor=None,\n",
    "        label=\"samples\",\n",
    "    )\n",
    "\n",
    "    ax.set_title(\n",
    "        f\"CNF fit to a random convex ReLU MLP target\\n\"\n",
    "        f\"target params: {target_params:,} | CNF params: {model_params:,}\",\n",
    "        pad=12,\n",
    "    )\n",
    "    ax.set_xlabel(\"x\")\n",
    "    ax.set_ylabel(\"value\")\n",
    "    ax.legend(frameon=False)\n",
    "    sns.despine(ax=ax)\n",
    "\n",
    "    plt.tight_layout()\n",
    "\n",
    "    pdf_name = \"cnf_fit_random_convex_target.pdf\"\n",
    "    plt.savefig(pdf_name, format=\"pdf\", bbox_inches=\"tight\")\n",
    "    plt.show()\n",
    "\n",
    "    print(f\"Saved figure to: {pdf_name}\")\n",
    "    print(\"Target Jensen violation:\", max_jensen_violation(target, input_dim))\n",
    "    print(\"CNF Jensen violation:   \", max_jensen_violation(model, input_dim))\n",
    "\n",
    "\n",
    "if __name__ == \"__main__\":\n",
    "    main()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "de1e7f13",
   "metadata": {},
   "source": [
    "## Dimensional Ablation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "7a8280b1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Using device: cpu\n",
      "\n",
      "==============================\n",
      "Running d_in = 1\n",
      "==============================\n",
      "Run 1/5\n",
      "  train_mse=1.2241e+02 | test_mse=1.0995e+02 | CNF_jensen=2.2888e-05 | params ratio=0.323\n",
      "Run 2/5\n",
      "  train_mse=3.3793e-01 | test_mse=3.1823e-01 | CNF_jensen=3.0518e-05 | params ratio=0.323\n",
      "Run 3/5\n",
      "  train_mse=2.0937e+02 | test_mse=2.0680e+02 | CNF_jensen=2.2888e-05 | params ratio=0.323\n",
      "Run 4/5\n",
      "  train_mse=3.7864e+02 | test_mse=3.3554e+02 | CNF_jensen=2.2888e-05 | params ratio=0.323\n",
      "Run 5/5\n",
      "  train_mse=2.5933e+02 | test_mse=2.4810e+02 | CNF_jensen=3.8147e-05 | params ratio=0.323\n",
      "\n",
      "==============================\n",
      "Running d_in = 20\n",
      "==============================\n",
      "Run 1/5\n",
      "  train_mse=7.2533e+02 | test_mse=7.1586e+02 | CNF_jensen=-2.7332e-03 | params ratio=0.319\n",
      "Run 2/5\n",
      "  train_mse=7.3737e+01 | test_mse=9.7437e+01 | CNF_jensen=-1.0284e-02 | params ratio=0.319\n",
      "Run 3/5\n",
      "  train_mse=1.1808e+03 | test_mse=1.3048e+03 | CNF_jensen=-5.2338e-03 | params ratio=0.319\n",
      "Run 4/5\n",
      "  train_mse=5.2335e+01 | test_mse=6.4774e+01 | CNF_jensen=-1.3592e-02 | params ratio=0.319\n",
      "Run 5/5\n",
      "  train_mse=7.1998e+01 | test_mse=7.2666e+01 | CNF_jensen=-1.5717e-03 | params ratio=0.319\n",
      "\n",
      "==============================\n",
      "Running d_in = 50\n",
      "==============================\n",
      "Run 1/5\n",
      "  train_mse=5.6350e+01 | test_mse=6.5730e+01 | CNF_jensen=-3.5477e-04 | params ratio=0.312\n",
      "Run 2/5\n",
      "  train_mse=4.6539e+01 | test_mse=6.5426e+01 | CNF_jensen=-7.1220e-03 | params ratio=0.312\n",
      "Run 3/5\n",
      "  train_mse=4.3925e+01 | test_mse=5.3803e+01 | CNF_jensen=-7.4501e-03 | params ratio=0.312\n",
      "Run 4/5\n",
      "  train_mse=5.7135e+01 | test_mse=6.8029e+01 | CNF_jensen=-8.5678e-03 | params ratio=0.312\n",
      "Run 5/5\n",
      "  train_mse=4.4018e+01 | test_mse=5.6864e+01 | CNF_jensen=-4.6825e-02 | params ratio=0.312\n",
      "\n",
      "==============================\n",
      "Running d_in = 100\n",
      "==============================\n",
      "Run 1/5\n",
      "  train_mse=3.9273e+01 | test_mse=6.4163e+01 | CNF_jensen=-2.2232e-02 | params ratio=0.303\n",
      "Run 2/5\n",
      "  train_mse=3.9304e+01 | test_mse=7.8728e+01 | CNF_jensen=-9.2316e-04 | params ratio=0.303\n",
      "Run 3/5\n",
      "  train_mse=3.7146e+01 | test_mse=7.2361e+01 | CNF_jensen=-1.3054e-02 | params ratio=0.303\n",
      "Run 4/5\n",
      "  train_mse=4.0888e+01 | test_mse=5.3956e+01 | CNF_jensen=-8.5373e-03 | params ratio=0.303\n",
      "Run 5/5\n",
      "  train_mse=3.9065e+01 | test_mse=5.9064e+01 | CNF_jensen=-7.6485e-03 | params ratio=0.303\n",
      "\n",
      "Saved files:\n",
      "  Raw results:    cnf_experiment_outputs/cnf_raw_results.csv\n",
      "  Summary table:  cnf_experiment_outputs/cnf_summary_results.csv\n",
      "  LaTeX table:    cnf_experiment_outputs/cnf_summary_latex_table.txt\n",
      "\n",
      "Summary:\n",
      "   d_in  target_params_mean  target_params_std  CNF_params_mean  \\\n",
      "0     1            252001.0                0.0          81402.0   \n",
      "1    20            261501.0                0.0          83302.0   \n",
      "2    50            276501.0                0.0          86302.0   \n",
      "3   100            301501.0                0.0          91302.0   \n",
      "\n",
      "   CNF_params_std  CNF_target_param_ratio_mean  CNF_target_param_ratio_std  \\\n",
      "0             0.0                     0.323023                         0.0   \n",
      "1             0.0                     0.318553                         0.0   \n",
      "2             0.0                     0.312122                         0.0   \n",
      "3             0.0                     0.302825                         0.0   \n",
      "\n",
      "   train_mse_mean  train_mse_std  test_mse_mean  test_mse_std  \\\n",
      "0      194.018559     142.502029     180.143608    129.172308   \n",
      "1      420.834016     511.902000     451.098587    551.444163   \n",
      "2       49.593159       6.615698      61.970176      6.236062   \n",
      "3       39.135501       1.330555      65.654483      9.979842   \n",
      "\n",
      "   target_jensen_violation_mean  target_jensen_violation_std  \\\n",
      "0                      0.000017                     0.000003   \n",
      "1                     -0.008780                     0.007493   \n",
      "2                     -0.005353                     0.005217   \n",
      "3                     -0.003582                     0.003515   \n",
      "\n",
      "   CNF_jensen_violation_mean  CNF_jensen_violation_std  \n",
      "0                   0.000027                  0.000007  \n",
      "1                  -0.006683                  0.005112  \n",
      "2                  -0.014064                  0.018597  \n",
      "3                  -0.010479                  0.007872  \n",
      "\n",
      "LaTeX table:\n",
      "\\begin{tabular}{rrrllll}\n",
      "\\toprule\n",
      "$d_{\\mathrm{in}}$ & Target params & CNF params & Param. ratio & Train MSE & Test MSE & CNF Jensen viol. \\\\\n",
      "\\midrule\n",
      "1 & 252001 & 81402 & $0.323\\pm 0.000$ & $1.940e+02\\pm 1.425e+02$ & $1.801e+02\\pm 1.292e+02$ & $2.747e-05\\pm 6.824e-06$ \\\\\n",
      "20 & 261501 & 83302 & $0.319\\pm 0.000$ & $4.208e+02\\pm 5.119e+02$ & $4.511e+02\\pm 5.514e+02$ & $-6.683e-03\\pm 5.112e-03$ \\\\\n",
      "50 & 276501 & 86302 & $0.312\\pm 0.000$ & $4.959e+01\\pm 6.616e+00$ & $6.197e+01\\pm 6.236e+00$ & $-1.406e-02\\pm 1.860e-02$ \\\\\n",
      "100 & 301501 & 91302 & $0.303\\pm 0.000$ & $3.914e+01\\pm 1.331e+00$ & $6.565e+01\\pm 9.980e+00$ & $-1.048e-02\\pm 7.872e-03$ \\\\\n",
      "\\bottomrule\n",
      "\\end{tabular}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# ------------------------------------------------------------\n",
    "# Multi-run toy experiment\n",
    "# ------------------------------------------------------------\n",
    "\n",
    "import pandas as pd\n",
    "from pathlib import Path\n",
    "\n",
    "\n",
    "def count_params(model):\n",
    "    return sum(p.numel() for p in model.parameters())\n",
    "\n",
    "\n",
    "@torch.no_grad()\n",
    "def max_jensen_violation(model, input_dim: int, n_tests: int = 4096, radius: float = 2.0, device=None):\n",
    "    if device is None:\n",
    "        device = next(model.parameters()).device\n",
    "\n",
    "    x = radius * (2 * torch.rand(n_tests, input_dim, device=device) - 1)\n",
    "    y = radius * (2 * torch.rand(n_tests, input_dim, device=device) - 1)\n",
    "    t = torch.rand(n_tests, 1, device=device)\n",
    "\n",
    "    lhs = model(t * x + (1 - t) * y)\n",
    "    rhs = t.squeeze(-1) * model(x) + (1 - t.squeeze(-1)) * model(y)\n",
    "\n",
    "    return (lhs - rhs).max().item()\n",
    "\n",
    "\n",
    "def run_single_experiment(\n",
    "    d_in,\n",
    "    run_id,\n",
    "    MLP_width=500,\n",
    "    ratio_param=.2,\n",
    "    N_train=1000,\n",
    "    N_test=200,\n",
    "    GD_iterations=200,\n",
    "    lr=1e-3,\n",
    "    weight_decay=1e-6,\n",
    "    base_seed=2026,\n",
    "    device=None,\n",
    "):\n",
    "    if device is None:\n",
    "        device = torch.device(\"cuda\" if torch.cuda.is_available() else \"cpu\")\n",
    "\n",
    "    seed = base_seed + 1000 * d_in + run_id\n",
    "    torch.manual_seed(seed)\n",
    "\n",
    "    input_dim = d_in\n",
    "    CFN_width = 2 * int(round(MLP_width * ratio_param))\n",
    "\n",
    "    target = RandomConvexReLUTarget(\n",
    "        input_dim=input_dim,\n",
    "        hidden=(MLP_width, MLP_width),\n",
    "        seed=seed,\n",
    "    ).to(device)\n",
    "\n",
    "    model = CNF(\n",
    "        input_dim=input_dim,\n",
    "        M=CFN_width // 2,\n",
    "        pooled_dims=(CFN_width, CFN_width // 2),\n",
    "        expansion=2,\n",
    "        init_alpha=0.0,\n",
    "    ).to(device)\n",
    "\n",
    "    target_params = count_params(target)\n",
    "    model_params = count_params(model)\n",
    "\n",
    "    x_train = 4 * torch.rand(N_train, input_dim, device=device) - 2\n",
    "    y_train = target(x_train).detach()\n",
    "\n",
    "    x_test = 4 * torch.rand(N_test, input_dim, device=device) - 2\n",
    "    y_test = target(x_test).detach()\n",
    "\n",
    "    opt = torch.optim.Adam(model.parameters(), lr=lr, weight_decay=weight_decay)\n",
    "\n",
    "    for step in range(GD_iterations):\n",
    "        pred = model(x_train)\n",
    "        loss = F.mse_loss(pred, y_train)\n",
    "\n",
    "        opt.zero_grad()\n",
    "        loss.backward()\n",
    "        opt.step()\n",
    "\n",
    "    with torch.no_grad():\n",
    "        train_mse = F.mse_loss(model(x_train), y_train).item()\n",
    "        test_mse = F.mse_loss(model(x_test), y_test).item()\n",
    "        target_jensen_violation = max_jensen_violation(target, input_dim, device=device)\n",
    "        cnf_jensen_violation = max_jensen_violation(model, input_dim, device=device)\n",
    "\n",
    "    return {\n",
    "        \"d_in\": d_in,\n",
    "        \"run_id\": run_id,\n",
    "        \"MLP_width\": MLP_width,\n",
    "        \"CFN_width\": CFN_width,\n",
    "        \"N_train\": N_train,\n",
    "        \"N_test\": N_test,\n",
    "        \"GD_iterations\": GD_iterations,\n",
    "        \"target_params\": target_params,\n",
    "        \"CNF_params\": model_params,\n",
    "        \"CNF_target_param_ratio\": model_params / target_params,\n",
    "        \"train_mse\": train_mse,\n",
    "        \"test_mse\": test_mse,\n",
    "        \"target_jensen_violation\": target_jensen_violation,\n",
    "        \"CNF_jensen_violation\": cnf_jensen_violation,\n",
    "    }\n",
    "\n",
    "\n",
    "def mean_pm_sd(mean, sd, precision=3, sci=True):\n",
    "    if sci:\n",
    "        return f\"${mean:.{precision}e}\\\\pm {sd:.{precision}e}$\"\n",
    "    return f\"${mean:.{precision}f}\\\\pm {sd:.{precision}f}$\"\n",
    "\n",
    "\n",
    "def make_latex_table(summary_df):\n",
    "    table_df = pd.DataFrame({\n",
    "        \"$d_{\\\\mathrm{in}}$\": summary_df[\"d_in\"].astype(int),\n",
    "        \"Target params\": summary_df[\"target_params_mean\"].round(0).astype(int),\n",
    "        \"CNF params\": summary_df[\"CNF_params_mean\"].round(0).astype(int),\n",
    "        \"Param. ratio\": [\n",
    "            mean_pm_sd(m, s, precision=3, sci=False)\n",
    "            for m, s in zip(\n",
    "                summary_df[\"CNF_target_param_ratio_mean\"],\n",
    "                summary_df[\"CNF_target_param_ratio_std\"],\n",
    "            )\n",
    "        ],\n",
    "        \"Train MSE\": [\n",
    "            mean_pm_sd(m, s, precision=3, sci=True)\n",
    "            for m, s in zip(summary_df[\"train_mse_mean\"], summary_df[\"train_mse_std\"])\n",
    "        ],\n",
    "        \"Test MSE\": [\n",
    "            mean_pm_sd(m, s, precision=3, sci=True)\n",
    "            for m, s in zip(summary_df[\"test_mse_mean\"], summary_df[\"test_mse_std\"])\n",
    "        ],\n",
    "        \"CNF Jensen viol.\": [\n",
    "            mean_pm_sd(m, s, precision=3, sci=True)\n",
    "            for m, s in zip(\n",
    "                summary_df[\"CNF_jensen_violation_mean\"],\n",
    "                summary_df[\"CNF_jensen_violation_std\"],\n",
    "            )\n",
    "        ],\n",
    "    })\n",
    "\n",
    "    return table_df.to_latex(index=False, escape=False)\n",
    "\n",
    "\n",
    "def main():\n",
    "    RUNS = 5\n",
    "    d_grid = [1, 20, 50, 100]\n",
    "\n",
    "    MLP_width = 500\n",
    "    ratio_param = .2\n",
    "    N_train = 1000\n",
    "    N_test = 200\n",
    "    GD_iterations = 200\n",
    "\n",
    "    output_dir = Path(\"cnf_experiment_outputs\")\n",
    "    output_dir.mkdir(exist_ok=True)\n",
    "\n",
    "    device = torch.device(\"cuda\" if torch.cuda.is_available() else \"cpu\")\n",
    "    print(f\"Using device: {device}\")\n",
    "\n",
    "    rows = []\n",
    "\n",
    "    for d_in in d_grid:\n",
    "        print(f\"\\n==============================\")\n",
    "        print(f\"Running d_in = {d_in}\")\n",
    "        print(f\"==============================\")\n",
    "\n",
    "        for run_id in range(RUNS):\n",
    "            print(f\"Run {run_id + 1}/{RUNS}\")\n",
    "\n",
    "            row = run_single_experiment(\n",
    "                d_in=d_in,\n",
    "                run_id=run_id,\n",
    "                MLP_width=MLP_width,\n",
    "                ratio_param=ratio_param,\n",
    "                N_train=N_train,\n",
    "                N_test=N_test,\n",
    "                GD_iterations=GD_iterations,\n",
    "                device=device,\n",
    "            )\n",
    "\n",
    "            rows.append(row)\n",
    "\n",
    "            print(\n",
    "                f\"  train_mse={row['train_mse']:.4e} | \"\n",
    "                f\"test_mse={row['test_mse']:.4e} | \"\n",
    "                f\"CNF_jensen={row['CNF_jensen_violation']:.4e} | \"\n",
    "                f\"params ratio={row['CNF_target_param_ratio']:.3f}\"\n",
    "            )\n",
    "\n",
    "    raw_df = pd.DataFrame(rows)\n",
    "\n",
    "    metrics = [\n",
    "        \"target_params\",\n",
    "        \"CNF_params\",\n",
    "        \"CNF_target_param_ratio\",\n",
    "        \"train_mse\",\n",
    "        \"test_mse\",\n",
    "        \"target_jensen_violation\",\n",
    "        \"CNF_jensen_violation\",\n",
    "    ]\n",
    "\n",
    "    summary_df = (\n",
    "        raw_df\n",
    "        .groupby(\"d_in\")[metrics]\n",
    "        .agg([\"mean\", \"std\"])\n",
    "        .reset_index()\n",
    "    )\n",
    "\n",
    "    summary_df.columns = [\n",
    "        col[0] if col[1] == \"\" else f\"{col[0]}_{col[1]}\"\n",
    "        for col in summary_df.columns\n",
    "    ]\n",
    "\n",
    "    raw_path = output_dir / \"cnf_raw_results.csv\"\n",
    "    summary_path = output_dir / \"cnf_summary_results.csv\"\n",
    "    latex_path = output_dir / \"cnf_summary_latex_table.txt\"\n",
    "\n",
    "    raw_df.to_csv(raw_path, index=False)\n",
    "    summary_df.to_csv(summary_path, index=False)\n",
    "\n",
    "    latex_table = make_latex_table(summary_df)\n",
    "    with open(latex_path, \"w\") as f:\n",
    "        f.write(latex_table)\n",
    "\n",
    "    print(\"\\nSaved files:\")\n",
    "    print(f\"  Raw results:    {raw_path}\")\n",
    "    print(f\"  Summary table:  {summary_path}\")\n",
    "    print(f\"  LaTeX table:    {latex_path}\")\n",
    "\n",
    "    print(\"\\nSummary:\")\n",
    "    print(summary_df)\n",
    "\n",
    "    print(\"\\nLaTeX table:\")\n",
    "    print(latex_table)\n",
    "\n",
    "\n",
    "if __name__ == \"__main__\":\n",
    "    main()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9fa151f9",
   "metadata": {},
   "source": [
    "---\n",
    "\n",
    "# Fin\n",
    "\n",
    "---"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

